Are the Best Multilingual Document Embeddings simply Based on Sentence Embeddings?

Dense vector representations for textual data are crucial in modern NLP. Word embeddings and sentence embeddings estimated from raw texts are key in achieving state-of-the-art results in various tasks requiring semantic understanding. However, obtaining embeddings at the document level is challenging due to computational requirements and lack of appropriate data. Instead, most approaches fall back on computing document embeddings based on sentence representations. Although there exist architectures and models to encode documents fully, they are in general limited to English and few other high-resourced languages. In this work, we provide a systematic comparison of methods to produce document-level representations from sentences based on LASER, LaBSE, and Sentence BERT pre-trained multilingual models. We compare input token number truncation, sentence averaging as well as some simple windowing and in some cases new augmented and learnable approaches, on 3 multi- and cross-lingual tasks in 8 languages belonging to 3 different language families. Our task-based extrinsic evaluations show that, independently of the language, a clever combination of sentence embeddings is usually better than encoding the full document as a single unit, even when this is possible. We demonstrate that while a simple sentence average results in a strong baseline for classification tasks, more complex combinations are necessary for semantic tasks.

==> scripts/plotEMb.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.transforms
from textwrap import wrap

plt.rcParams['figure.figsize'] = [12, 16]

fig, ax = plt.subplots()

text = "Anamnesis Varón de 75 años Exfumador con antecedentes de dislipidemia, DM, resección de Ca epidermoide de pabellón auricular izquierdo y antecedentes oncológicos familiares. Padre con hepatocarcinoma por el cual falleció, hermana y prima con cáncer de ovario e hijo adenocarcinoma de páncreas el cual falleció a los 46 años y a quien se le realizo la secuenciación de BCRA tras la consulta de consejo genético. El resultado que era portador de una mutación deletérea c.6275_6276delTT; p.Leu2092fs en el exón 11 del gen BRCA2. Nuestro paciente fue diagnosticado de adenocarcinoma de próstata el cual fue tratado con prostatectomía radical en el 2000. En 2008 tiene una recidiva bioquímica manejada con radioterapia. En Octubre de 2013 presenta una nueva recidiva bioquímica pero sin evidencia de enfermedad a distancia hasta que en Diciembre de 2013. cuando se evidencio progresión ganglionar y se inicio bloqueo hormonal simple. Durante los respectivos controles posteriores se evidenció en TAC de enero 2016 masa en cola de páncreas de 5.6 cm. con múltiples adenopatías retroperitoneales, peripancreáticas, celiacas, en hilio hepático y en ligamento gastro-hepático diagnosticándose tras la realización de una biopsia de la lesión de adenocarcinoma pobremente diferenciado de páncreas. Exploración física. Pruebas complementarias. Diagnóstico. Tratamiento. Evolución Al conocerse el nuevo diagnostico en su familia. acude a nuestra consulta de consejo genético su hija a quien se solicito el estudio genético concluyendo que también es portadora de la misma mutación que su hermano y padre."

sents = text.split('.')
i = 0
for sent in sents:
    sents[i] = '\n'.join(wrap(sent, width=92))
    i=i+1
sents.pop() #last is a \n

#19 sentences, give weights to each part of the sentence that makes sense. matrix size= 25 * number of models.

#all, top, bot, top+botm, tf-idf, pert, tf+pert, att+pert, att+tf+pert
intersection_matrix = [[0.8,0.9,0,0.4,0.9,0.6,0.7,0.8,0.8],[0.7,0.8,0,0.6,0.7,0.5,0.6,0.6,0.7],[0.8,0.8,0,0.5,0.8,0.4,0.5,0.6,0.3],[0.6,0.7,0,0.3,0.6,0.3,0.4,0.5,0.6],[0.7,0.6,0,0.4,0.5,0.4,0.4,0.5,0.5],[0.6,0.8,0,0.3,0.7,0.5,0.5,0.6,0.7],[0.3,0.5,0,0.2,0.6,0.5,0.5,0.5,0.7],[0.4,0.7,0,0.6,0.3,0.1,0.4,0.3,0.1],[0.5,0.6,0,0.3,0.3,0.1,0.2,0.1,0.4],[0.3,0,0.6,0.5,0.2,0.2,0.1,0.2,0.3],[0.6,0,0.7,0.6,0.2,0.1,0.3,0.4,0.2],[0.7,0,0.7,0.6, 0.2,0.1,0.1,0.1,0.1],[0.5,0,0.7,0.5,0.4,0.4,0.4,0.3,0.5],[0.5,0,0.6,0.6,0.5,0.3,0.4,0.5,0.6],[0.4,0,0.8,0.5,0.6,0.5,0.4,0.6,0.7],[0.5,0,0.7,0.7,0.1,0.2,0.3,0.2,0.3],[0.6,0,0.6,0.7,0.2,0.2,0.1,0.1,0.2],[0.5,0,0.6,0.4,0.8,0.6,0.7,0.8,0.9]]

ax.matshow(np.rot90(intersection_matrix), cmap=plt.cm.Blues)
ax.set_ylabel('Configuration #', fontsize=14)
ax.xaxis.tick_top()

dx = -10/72
dy = 6/72 
offset = matplotlib.transforms.ScaledTranslation(dx, dy, fig.dpi_scale_trans)
# apply offset to all xticklabels
#offset = 5
for label in ax.xaxis.get_majorticklabels():
    label.set_transform(label.get_transform() + offset)
    
plt.xticks(range(len(sents)), sents, fontsize=13, rotation=90, ha='left')
plt.yticks(range(0,9),[8,7,6,5,4,3,2,1,0],rotation=90)

fig.tight_layout()
plt.savefig("./vis", bbox_inches='tight')



